Tropicalized quantum field theory and global tropical sampling

We explain how to tropicalize scalar quantum field theory and show that tropicalized massive scalar quantum field theory is exactly solvable. This exact solution manifests as a non-linear recursion equation fulfilled by the expansion coefficients of the quantum effective action. Geometrically, this recursion computes specific volumes of moduli spaces of metric graphs and is thereby analogous to Mirzakhani's volume recursions on the moduli space of curves. Building on this exact solution, we construct an algorithm that samples points from the moduli space of graphs approximately proportional to their perturbative contribution. Remarkably, this algorithm requires only polynomial time and memory, suggesting that perturbative quantum field theory computations lie in the polynomial-time complexity class, while all known algorithms for evaluating individual Feynman integrals are exponential in time and memory. To demonstrate the capabilities of the algorithm, we evaluate the primitive contribution to the $\phi^4$ beta function at 50 loops with a proof-of-concept implementation.

==> anc/LICENSE <==
MIT License

Copyright (c) 2025 Michael Borinsky

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/Makefile <==
# Customize compiler version here if desired:
CC = gcc
CXX = g++

#
RM = rm -f
LN = ln -f

CXXFLAGS+= -fopenmp
CXXFLAGS+= -Iextern/eigen -Iextern/cxxopts/include -Iextern -Iextern/json/include
CXXFLAGS+= -std=c++17
CXXFLAGS+= -ffast-math -funsafe-math-optimizations -fno-finite-math-only -O3
CXXFLAGS+= -DNDEBUG
CXXFLAGS+= -Wno-unused-variable -Wno-maybe-uninitialized

MAIN=amplitrop

.PHONY: depend clean

all:    $(MAIN)

.depend :

amplitrop : amplitrop.o
	$(CXX) $(CXXFLAGS) -o $@ $^ $(LDFLAGS)

amplitrop.o : amplitrop.cpp
	$(CXX) $(CXXFLAGS) -c $< -o $@


depend: .depend

.depend : amplitrop.cpp
	$(RM) ./.depend
	$(CXX) $(CXXFLAGS) -MM $^>>./.depend;

clean:
	$(RM) $(MAIN) amplitrop.o .depend

include .depend



==> anc/README.md <==
# amplitrop

This repository contains accompanying computer code to the paper 'Tropicalized quantum field theory and global tropical sampling' by Michael Borinsky.

Installation
--

To download, compile and run the code the [git](https://git-scm.com/) program and [gcc](https://gcc.gnu.org/), a C++ compiler are needed. Your locally installed g++ compiler should support [OpenMP](https://www.openmp.org/).

To download the repository, run

``git clone https://github.com/michibo/amplitrop.git``

This code uses the submodules [Eigen](https://eigen.tuxfamily.org/), [cxxopts](https://github.com/jarro2783/cxxopts), [xsum](https://github.com/yafshar/xsum), and [JSON](https://github.com/nlohmann/json). To download these automatically, run

``cd amplitrop && git submodule update --init --recursive``

If the code is downloaded directly (i.e. not via git), then the submodules have to be downloaded or cloned manually into the `extern` folder.

To compile the code, run

``make``

Usage
--

To evaluate the massive phi^3 theory 3-point function in D=3 at 10 loops, run

``./amplitrop -k3 -D3 -n3 -L10 -N1000000``

The parameter -k sets the k in phi^k, -D sets the dimension, -n sets the multiplicity, -L sets the loop number, and -N fixes the number of sample points to evaluate.

Analogously, to evaluate the primitive contribution to the phi^4 theory beta function at 10 loops, run

``./amplitrop -k4 -D4 -n4 --prim -L10 -N1000000``


==> anc/amplitrop.cpp <==
/*
 * Amplitrop: A program for global tropical sampling
 * 
 * Author: Michael Borinsky
 * Affiliation: Perimeter Institute for Theoretical Physics & University of Waterloo
 * Year: 2025
 *
 * License: MIT License (see LICENSE file for details)
 * If you use this code in your research, please cite the paper
 * 'Tropicalized quantum field theory and global tropical sampling' 
 * by Michael Borinsky
 */


#include <cxxopts.hpp>

#include <nlohmann/json.hpp>
using json = nlohmann::json;

#include <xsum/xsum/xsum.hpp>

#include <chrono>

#include <Eigen/Dense>
#include <array>
 
#include <cmath>
#include <iostream>

#include "random.hpp"

using namespace std;


constexpr int MAXK = 4;   // maximal k in phi^k
constexpr int MINK = 3;   // minimal k in phi^k
constexpr int MAXL = 100; // maximal loop order
constexpr int MAXN = 4;   // maximal multiplicity (at maximal loop order)


constexpr int MAXE = (MAXK*(MAXL-1)+MAXN) / (MINK-2);
constexpr int MAXV = (2*(MAXL-1)+MAXN) / (MINK-2);
constexpr int MAXH = 2*MAXE+MAXN;

#include "graph.hpp"
#include "sampler.hpp"


int main(int argc, char** argv) 
{
    int L, n, k, D;
    long long N, seed;
    bool check_primitive;

    try
    {
        cxxopts::Options options("amplitrop", "Proof of concept implementation for global tropical sampling computations of perturbation theoretic expansions in phi^k theory");

        options.add_options()
          ("N", "Number of Samples", cxxopts::value<long long>())
          ("n", "Number of legs", cxxopts::value<int>())
          ("k", "k in phi^k-theory", cxxopts::value<int>())
          ("D", "Dimension D", cxxopts::value<int>())
          ("L", "Loop order", cxxopts::value<int>())
          ("S", "Seed", cxxopts::value<long long>()->default_value("31415926"))
          ("prim", "Primitive", cxxopts::value<bool>()->default_value("false"))
        ;

        auto result = options.parse(argc, argv);

        if( result.count("help") )
        {
            std::cout << options.help() << std::endl;
            return 0;
        }

        L = result["L"].as<int>();
        n = result["n"].as<int>();
        k = result["k"].as<int>();
        D = result["D"].as<int>();

        N = result["N"].as<long long>();
        seed = result["S"].as<long long>();

        check_primitive = result["prim"].as<bool>();

        if( L > MAXL || n - 2*(MAXL-L) > MAXN || k < MINK || k > MAXK )
        {
            cout << "This program was compiled with max loop order " << MAXL << ", max leg number " << MAXN << " at that loop order and k <= " << MAXK << " and k >= " << MINK << ". Increase the respective values in the code and recompile." << endl;
            return 1;
        }
    }
    catch (const cxxopts::exceptions::parsing& e) 
    {
        std::cerr << "Error parsing options: " << e.what() << std::endl;
        std::cerr << "Run with --help for usage information." << std::endl;
        return 1;
    }
    catch (const cxxopts::exceptions::specification& e)
    {
        std::cerr << "Error in option specification: " << e.what() << std::endl;
        return 1;
    }
    catch (const std::exception& e)
    {
        std::cerr << "An unexpected error occurred: " << e.what() << std::endl;
        return 1;
    }

    array< array< double, MAXN+2*MAXL+1 >, MAXL+1 > Z = {};
    array< array< double, MAXN+2*MAXL+1 >, MAXL+1 > B = {};

    fill_Z_B_tables( L, n, D, k, Z, B );

    true_random::xoshiro256 rand( seed );

    int max_threads = omp_get_max_threads();
    vector<true_random::xoshiro256> rngs;

    for( int i = 0; i < max_threads; i++ )
    {
        rngs.push_back(rand);
        rand.jump();
    }

    int M = 5;
    vector< vector< xsum::xsum_large > > moment_sum;
    for( int i = 0; i < M; i++ )
        moment_sum.push_back( vector< xsum::xsum_large >( max_threads ) );

    int nV = (2*(L-1)+n) / (k-2);
    int nE = (k*(L-1)+n) / (k-2);

    Eigen::MatrixXd laplace(L, L);
    Eigen::MatrixXd matCycle(nE, L);
        
    Eigen::VectorXd Xvec(nE);
    Eigen::LDLT<Eigen::MatrixXd> ldlt;

    size_t Nprim = 0;

    auto start = chrono::high_resolution_clock::now();

    #pragma omp parallel for reduction(+:Nprim) schedule(dynamic) firstprivate(laplace,matCycle,Xvec,ldlt)
    for( long long i = 0; i < N; i++ )
    {
        int tid = omp_get_thread_num();
        graph gg;
        array<int, MAXE> parent;
        array<pair<int, int>, MAXE> type;

        sample_1PI_graph( L, n, k, gg, parent, type, Z, B, rngs[tid] );

        if( check_primitive )
        {
            // complete graph gg -> ggc
            graph ggc = gg;
            int nH = 2*ggc.E + ggc.n;
            array<int, MAXK> vert;

            for( int i = 0; i < ggc.n; i++ )
            {
                int h = nH + i;
                ggc.edges[ggc.E++] = make_pair(h, ggc.legs[i]);
                vert[i] = h;
            }

            ggc.vertices[ggc.V++] = vert;
            ggc.legs = {};

            if( !is_k4_D4_primitive( ggc ) )
                continue;

            Nprim++;
        }
/*
        cout << gg << endl;
        for( int e = 0; e < gg.E; e++ )
            cout << parent[e] << ", ";
        cout << endl;
*/
        fundamental_basis( matCycle, gg, type );

        array<double, MAXE> X;
        double log_psi_tr = sample_edge_lengths( X, D, k, gg, parent, type, rngs[tid] );

        double norm = exp( - log_psi_tr / L );

        double maxX = 0.;
        double phi = 0.;
        for( int e = 0; e < gg.E; e++ )
        {
//            cout << X[e] << ", ";
            double val = exp( X[e] );

            if( val > maxX )
                maxX = val;

            phi += val;

            Xvec[e] = val * norm;
        }
//        cout << endl;

        log_psi_tr = 0;

        laplace = matCycle.transpose() * Xvec.asDiagonal() * matCycle;

        ldlt.compute( laplace );

        if (ldlt.info() != Eigen::Success) {
            cerr << "LDLT decomposition failed" << endl;
        }

        double log_psi = ldlt.vectorD().array().log().sum();

        double w = omega( L, n, D, k );
        double amp = tgamma(w+1) * exp( (log_psi_tr - log_psi) * D/2.0 ) * pow( maxX / phi, w );

        if( !isfinite(amp) )
        {
            cout << "NOT FINITE " << amp << endl;

            cout << Xvec << endl;

            for (int i = 0; i < laplace.rows(); ++i) {
                for (int j = 0; j < laplace.cols(); ++j)
                    cout << laplace(i,j) << " ";
                cout << "\n";
            }
        }

        double amp_power = 1.0;
        for( int i = 0; i < M; i++ )
        {
            moment_sum[i][tid].add( amp_power );
            amp_power *= amp;
        }
    }

    auto end = chrono::high_resolution_clock::now();
    chrono::duration<double> elapsed = end - start;

    vector< xsum::xsum_large > moment( M );
    for( int i = 0; i < M; i++ )
        for( int j = 0; j < max_threads; j++ )
            moment[i].add( moment_sum[i][j] );

    double m1 = moment[1].round() / N;
    double m2 = moment[2].round() / N;  
    double m3 = moment[3].round() / N;
    double m4 = moment[4].round() / N;

    double avg = m1;
    double var = m2 - m1 * m1;
    double err = sqrt( var / N );

    double mu3 = m3 - 3 * m1 * m2 + 2 * m1 * m1 * m1;
    double mu4 = m4 - 4 * m1 * m3 + 6 * m1 * m1 * m2 - 3 * m1 * m1 * m1 * m1;

    double skew = mu3 / pow( var, 1.5 );

    double kur = mu4 / (var * var);

    json o;

    o["N"] = N;
    o["L"] = L;
    o["n"] = n;

    o["M1"] = m1;
    o["M2"] = m2;
    o["M3"] = m3;
    o["M4"] = m4;

    double leg_factor = tgamma(n+1);

    if( !check_primitive )
    {
        o["Tropical Amplitude"] = leg_factor*Z[L][n];
        o["Amplitude"] = (leg_factor*Z[L][n]*avg);
        o["Amplitude Err"] = (leg_factor*Z[L][n]*err);
        o["Relative Amplitude Err"] = (err/avg);
    }
    else
    {
        double prim_prop = (Nprim/(double)N);
        double prim_prop_var = Nprim/(double)N - prim_prop*prim_prop;
        double prim_prop_err = sqrt( prim_prop_var / N );

        o["Period"] = (leg_factor*B[L-1][n+2]/2*avg);
        o["Period Err"] = (leg_factor*B[L-1][n+2]/2*err);
        o["Rel Period Err"] = (err/avg);

        o["Pos Hepp"] = leg_factor*B[L-1][n+2]/2;
        o["Prim Hepp"] = leg_factor*(B[L-1][n+2]/2*prim_prop);
        o["Prim Hepp Err"] = leg_factor*(B[L-1][n+2]/2*prim_prop_err);
        o["Rel Hepp Err"] = (prim_prop_err/prim_prop);
    }

    o["Skewness"] = skew;
    o["Kurtosis"] = kur;
    o["Seed"] = seed;

    o["Seconds"] = elapsed.count();
    o["Threads"] = max_threads;
    
    cout << o.dump() << endl;
        
    return 0;
}



==> anc/graph.hpp <==
/*
 * Amplitrop: A program for global tropical sampling
 * 
 * Author: Michael Borinsky
 * Affiliation: Perimeter Institute for Theoretical Physics & University of Waterloo
 * Year: 2025
 *
 * License: MIT License (see LICENSE file for details)
 * If you use this code in your research, please cite the paper
 * 'Tropicalized quantum field theory and global tropical sampling' 
 * by Michael Borinsky
 */

class graph
{
public:
    array< array<int, MAXK>, MAXV > vertices = {};
    array< pair<int, int>, MAXE > edges = {};
    array< int, MAXH > legs = {};

    int V=0;
    int E=0;
    int n=0;
    int k=0;
};

ostream& operator<<(ostream& os, const graph& gg) 
{
    array< int, MAXH > vertMap;

    for( int v = 0; v < gg.V; v++ )
    {
        for( int i = 0; i < gg.k; i++ )
        {
            int h = gg.vertices[v][i];
            vertMap[h] = v;
        }
    }

    for( int e = 0; e < gg.E; e++ )
    {
        int h1, h2;
        tie(h1, h2) = gg.edges[e];
        int v1 = vertMap[h1];
        int v2 = vertMap[h2];

        os << "( " << v1 << ", " << v2 << " ), ";
    }
    os << "[ ";
    for( int l = 0; l < gg.n; l++ )
    {
        int h = gg.legs[l];
        os << vertMap[h] << " ";
    }
    os << "]";
    os << endl;
    return os;
}


void tree_dfs( 
    int u, 
    int p, 
    array< pair< int, int >, MAXV >& parent, 
    array< int, MAXV >& depth, 
    const array< array< pair< int, int >, MAXK>, MAXV >& adj,
    int k
)
{
    for( int i = 0; i < k; i++ )
    {
        int v, e;
        tie(v, e) = adj[u][i];

        if( v == -1 || v == p )
            continue;

        parent[v] = make_pair( u, e );
        depth[v] = depth[u] + 1;

        tree_dfs( v, u, parent, depth, adj, k );
    }
}

void get_tree_path_vec( 
    Eigen::Ref<Eigen::VectorXd> edge_vec, 
    int u, 
    int v,
    const array< pair< int, int >, MAXV >& parent, 
    const array< int, MAXV >& depth
)
{
    edge_vec.setZero();

    while( u != v )
    {
        if( depth[u] > depth[v] )
        {
            int e;
            tie(u, e) = parent[u];

            edge_vec[e] = 1;
        }
        else
        {
            int e;
            tie(v, e) = parent[v];

            edge_vec[e] = -1;
        }
    }
}

void fundamental_basis( 
    Eigen::MatrixXd& mat, 
    const graph& gg, 
    const array< pair< int, int >, MAXE >& type 
)
{
    array< int, MAXH > hEMap;
    array< int, MAXH > partner;
    partner.fill(-1);

    for( int e = 0; e < gg.E; e++ )
    {
        int h1, h2;
        tie(h1, h2) = gg.edges[e];

        hEMap[h1] = e;
        hEMap[h2] = e;

        if( type[e] != make_pair(-1, -1) )
            continue;

        partner[h1] = h2;
        partner[h2] = h1;
    }
    
    array< int, MAXH > hVMap;
    for( int v = 0; v < gg.V; v++ )
    {
        for( int i = 0; i < gg.k; i++ )
        {
            int h = gg.vertices[v][i];

            hVMap[h] = v;
        }
    }

    array< array< pair< int, int >, MAXK >, MAXV > adj;
    for( int v = 0; v < gg.V; v++ )
    {
        for( int i = 0; i < gg.k; i++ )
        {
            int h = gg.vertices[v][i];

            if( partner[h] == -1 )
                adj[v][i] = make_pair(-1, -1);
            else
                adj[v][i] = make_pair(hVMap[partner[h]], hEMap[h]);
        }
    }

    array< pair< int, int >, MAXV > parent;
    array< int, MAXV > depth = {};
    tree_dfs( 0, -1, parent, depth, adj, gg.k );

    int nL = 0;
    for( int e = 0; e < gg.E; e++ )
    {
        if( type[e] == make_pair(-1, -1) )
            continue;

        int h1, h2;
        tie(h1, h2) = gg.edges[e];

        int u = hVMap[h1];
        int v = hVMap[h2];

        get_tree_path_vec( mat.col(nL), u, v, parent, depth );
        mat.col(nL)[e] = 1;
        nL++;
    }
}

bool next_combination( array<int, MAXE>& comb, int nC, int nE )
{
    int i = nC - 1;
    while (i >= 0 && comb[i] == nE - nC + i) {
        --i;
    }
    if (i < 0) return false;

    ++comb[i];
    for (int j = i + 1; j < nC; ++j) {
        comb[j] = comb[j - 1] + 1;
    }
    return true;
}


bool dfs_has_bridge(
    int u, 
    int parent,
    const array< array< int, MAXK>, MAXV >& adj, 
    int k, 
    array<bool, MAXV>& visited, 
    array<int, MAXV>& disc, 
    array<int, MAXV>& low, 
    int& timer
    )
{
    visited[u] = true;
    disc[u] = low[u] = ++timer;

    for( int i = 0; i < k; i++ )
    {
        int v = adj[u][i];

        if( !visited[v] )
        {
            if( dfs_has_bridge( v, u, adj, k, visited, disc, low, timer ) )
                return true;

            low[u] = min( low[u], low[v] );

            if( low[v] > disc[u] )
                return true;
        }
        else if( v != parent )
            low[u] = min(low[u], disc[v]);
    }

    return false;
}

bool is_k4_D4_primitive( const graph& gg )
{
    assert( gg.k == 4 );

    int nC = gg.E - 3;
    array<int, MAXE> comb;
    for( int e = 0; e < nC; e++ )
        comb[e] = e;
    
    array< int, MAXH > hVMap;

    for( int v = 0; v < gg.V; v++ )
    {
        for( int i = 0; i < gg.k; i++ )
        {
            int h = gg.vertices[v][i];
            hVMap[h] = v;
        }
    }

    array< array<int, MAXV>, MAXV > adjMat = {};
    
    for( int e = 0; e < gg.E; e++ )
    {
        int h1, h2;
        tie(h1, h2) = gg.edges[e];
        int v1 = hVMap[h1];
        int v2 = hVMap[h2];

        if( v1 == v2 )
            return false;
        
        if( v2 < v1 ) swap( v1, v2 );

        adjMat[v1][v2]++;

        if( adjMat[v1][v2] >= 2 )
            return false;
    }

    do
    {
        array< int, MAXH > partner;
        partner.fill(-1);

        for( int e = 0; e < nC; e++ )
        {
            int h1, h2;
            tie(h1, h2) = gg.edges[comb[e]];
            partner[h1] = h2;
            partner[h2] = h1;
        }

        bool too_many_legs = false;

        array< array<int, MAXK>, MAXV > adj;
        for( int v = 0; v < gg.V; v++ )
        {
            int num_legs = 0;
            for( int i = 0; i < gg.k; i++ )
            {
                int h = gg.vertices[v][i];

                if( partner[h] == -1 )
                {
                    adj[v][i] = v;
                    num_legs++;
                }
                else
                    adj[v][i] = hVMap[partner[h]];
            }
            
            if( num_legs > 2 )
            {
                too_many_legs = true;
                break;
            }
        }

        if( too_many_legs )
            continue;

        array<bool, MAXV> visited = {};
        array<int, MAXV> disc;
        array<int, MAXV> low;
        int timer = 0;

        if( dfs_has_bridge( 0, -1, adj, gg.k, visited, disc, low, timer ) )
            return false;
    }
    while( next_combination( comb, nC, gg.E ) );

    return true;
}



==> anc/random.hpp <==

// Adapted by Michael Borinsky 2020-2025

// uses algorithms from arXiv:1805.01407
// by David Blackman and Sebastiano Vigna
// see http://prng.di.unimi.it/

#pragma once

#include <cmath>
#include <cstdint>
#include <climits>

namespace true_random
{
    inline double uint64_to_double_01( uint64_t x )
    {
        return (x >> 11) * (1. / (UINT64_C(1) << 53));
    }

    // generates with measure: dmu = dx
    // with x in [0,1)
    template<class Generator>
    inline double uniform( Generator& gen )
    {
        return uint64_to_double_01(gen.next());
    }

    static inline uint64_t rotl(const uint64_t x, int k) {
        return (x << k) | (x >> (64 - k));
    }

    class splitmix
    {
    public:
        splitmix( uint64_t seed ) : x( seed )
        { }
       
        /*  Written in 2015 by Sebastiano Vigna (vigna@acm.org)

        To the extent possible under law, the author has dedicated all copyright
        and related and neighboring rights to this software to the public domain
        worldwide. This software is distributed without any warranty.

        See <http://creativecommons.org/publicdomain/zero/1.0/>. */

        /* This is a fixed-increment version of Java 8's SplittableRandom generator
           See http://dx.doi.org/10.1145/2714064.2660195 and 
           http://docs.oracle.com/javase/8/docs/api/java/util/SplittableRandom.html

           It is a very fast generator passing BigCrush, and it can be useful if
           for some reason you absolutely want 64 bits of state; otherwise, we
           rather suggest to use a xoroshiro128+ (for moderately parallel
           computations) or xorshift1024* (for massively parallel computations)
           generator. */

    private:
        uint64_t x; /* The state can be seeded with any value. */

    public:
        uint64_t next() {
            uint64_t z = (x += 0x9e3779b97f4a7c15);
            z = (z ^ (z >> 30)) * 0xbf58476d1ce4e5b9;
            z = (z ^ (z >> 27)) * 0x94d049bb133111eb;
            return z ^ (z >> 31);
        }
    };

    class xoshiro256
    {
    public:

        using result_type = uint64_t;

        static constexpr result_type min()
        {
            return 0;
        }

        static constexpr result_type max()
        {
            return std::numeric_limits<result_type>::max();
        }

    public:
        xoshiro256( uint64_t seed )
        {
            splitmix m(seed);

            for( int i = 0; i < 4; i++ )
                s[i] = m.next();
        }

        /*  Written in 2018 by David Blackman and Sebastiano Vigna (vigna@acm.org)

        To the extent possible under law, the author has dedicated all copyright
        and related and neighboring rights to this software to the public domain
        worldwide. This software is distributed without any warranty.

        See <http://creativecommons.org/publicdomain/zero/1.0/>. */

        /* This is xoshiro256++ 1.0, one of our all-purpose, rock-solid generators.
           It has excellent (sub-ns) speed, a state (256 bits) that is large
           enough for any parallel application, and it passes all tests we are
           aware of.

           For generating just floating-point numbers, xoshiro256+ is even faster.

           The state must be seeded so that it is not everywhere zero. If you have
           a 64-bit seed, we suggest to seed a splitmix64 generator and use its
           output to fill s. */

    private:
        uint64_t s[4];

    public:
        result_type operator()()
        {
            return next();
        }

        uint64_t next(void) {
            const uint64_t result = rotl(s[0] + s[3], 23) + s[0];

            const uint64_t t = s[1] << 17;

            s[2] ^= s[0];
            s[3] ^= s[1];
            s[1] ^= s[2];
            s[0] ^= s[3];

            s[2] ^= t;

            s[3] = rotl(s[3], 45);

            return result;
        }


        /* This is the jump function for the generator. It is equivalent
           to 2^128 calls to next(); it can be used to generate 2^128
           non-overlapping subsequences for parallel computations. */

        void jump(void) {
            static const uint64_t JUMP[] = { 0x180ec6d33cfd0aba, 0xd5a61266f0c9392c, 0xa9582618e03fc9aa, 0x39abdc4529b1661c };

            uint64_t s0 = 0;
            uint64_t s1 = 0;
            uint64_t s2 = 0;
            uint64_t s3 = 0;
            for(int i = 0; i < sizeof JUMP / sizeof *JUMP; i++)
                for(int b = 0; b < 64; b++) {
                    if (JUMP[i] & UINT64_C(1) << b) {
                        s0 ^= s[0];
                        s1 ^= s[1];
                        s2 ^= s[2];
                        s3 ^= s[3];
                    }
                    next();	
                }
                
            s[0] = s0;
            s[1] = s1;
            s[2] = s2;
            s[3] = s3;
        }


        /* This is the long-jump function for the generator. It is equivalent to
           2^192 calls to next(); it can be used to generate 2^64 starting points,
           from each of which jump() will generate 2^64 non-overlapping
           subsequences for parallel distributed computations. */

        void long_jump(void) {
            static const uint64_t LONG_JUMP[] = { 0x76e15d3efefdcbbf, 0xc5004e441c522fb3, 0x77710069854ee241, 0x39109bb02acbe635 };

            uint64_t s0 = 0;
            uint64_t s1 = 0;
            uint64_t s2 = 0;
            uint64_t s3 = 0;
            for(int i = 0; i < sizeof LONG_JUMP / sizeof *LONG_JUMP; i++)
                for(int b = 0; b < 64; b++) {
                    if (LONG_JUMP[i] & UINT64_C(1) << b) {
                        s0 ^= s[0];
                        s1 ^= s[1];
                        s2 ^= s[2];
                        s3 ^= s[3];
                    }
                    next();	
                }
                
            s[0] = s0;
            s[1] = s1;
            s[2] = s2;
            s[3] = s3;
        }
    };
};



==> anc/sampler.hpp <==
/*
 * Amplitrop: A program for global tropical sampling
 * 
 * Author: Michael Borinsky
 * Affiliation: Perimeter Institute for Theoretical Physics & University of Waterloo
 * Year: 2025
 *
 * License: MIT License (see LICENSE file for details)
 * If you use this code in your research, please cite the paper
 * 'Tropicalized quantum field theory and global tropical sampling' 
 * by Michael Borinsky
 */

double omega( int L, int n, double D, int k )
{
    assert( ((L-1)*k + n) % (k-2) == 0 );

    int E = ((L-1)*k + n)/(k-2);

    return E - L*D/2;
}

void fill_Z_B_tables( 
    long long maxL, 
    long long maxn, 
    double D,
    int k,
    array< array< double, MAXN+2*MAXL+1 >, MAXL+1 > &Z,
    array< array< double, MAXN+2*MAXL+1 >, MAXL+1 > &B
 )
{
    Z[0][k] = 1.0/tgamma(k+1);

    for( int L = 0; L <= maxL; L++ )
    {
        for( int n = 2; n <= 2*(maxL-L)+maxn; n++ )
        {
            B[L][n] = (n-1)*n*Z[L][n];

            for( int LL = 0; LL <= L; LL++ )
                for( int nn = 0; nn <= n-2; nn++ )
                    B[L][n] += (nn+1)*(nn+2)*Z[LL][nn+2]*B[L-LL][n-nn];

            if( L < maxL )
            {
                double w = omega(L+1, n-2, D, k);
                if( w > 1e-6 )
                    Z[L+1][n-2] = B[L][n]/(2*w);
            }
        }
    }

/*
    for( int L = 0; L <= maxL; L++ )
    {
        cout << L << ": ";
        for( int n = 2; n <= 2*(maxL-L)+maxn; n++ )
        {
            cout << "( " << n << " : " << B[L][n] << " | " << Z[L][n] << "), ";
        }
        cout << endl;
    }
*/
}


template< class Generator >
bool sample_LL_nn( 
    int L, 
    int n, 
    int& LL,
    int& nn,
    const array< array< double, MAXN+2*MAXL+1 >, MAXL+1 > &Z,
    const array< array< double, MAXN+2*MAXL+1 >, MAXL+1 > &B,
    Generator& rng 
)
{
    double R = true_random::uniform(rng) * B[L][n];

    R -= (n-1)*n*Z[L][n];

    if( R <= 0 )
        return true;

    for( LL = 0; LL <= L; LL++ )
    {
        for( nn = 0; nn <= n-2; nn++ )
        {
            R -= (nn+1)*(nn+2)*Z[LL][nn+2]*B[L-LL][n-nn];

            if( R <= 0 )
                return false;
        }
    }

    return false;
}

template< class Generator >
void sample_beaded_graph( 
    int L, 
    int n, 
    int k,
    graph& gg, 
    array<int, MAXE>& parent,
    array<pair<int, int>, MAXE>& type,
    const array< array< double, MAXN+2*MAXL+1 >, MAXL+1 > &Z,
    const array< array< double, MAXN+2*MAXL+1 >, MAXL+1 > &B,
    Generator& rng 
)
{
    int LL, nn;
    if( sample_LL_nn( L, n, LL, nn, Z, B, rng ) ) // returns true for case *
    {
        sample_1PI_graph( L, n, k, gg, parent, type, Z, B, rng );
        return;
    }

    sample_1PI_graph( LL, nn+2, k, gg, parent, type, Z, B, rng );

    graph gra;
    array<int, MAXE> gra_parent;
    array<pair<int, int>, MAXE> gra_type;
    sample_beaded_graph( L-LL, n-nn, k, gra, gra_parent, gra_type, Z, B, rng );

    int N = 2*gg.E + gg.n;
    int NE = gg.E;
    for( int v = 0; v < gra.V; v++ )
    {
        array<int, MAXK> vert;
        for( int i = 0; i < k; i++ )
            vert[i] = gra.vertices[v][i] + N;

        gg.vertices[gg.V++] = vert;
    }

    for( int e = 0; e < gra.E; e++ )
    {
        int h1, h2;
        tie(h1, h2) = gra.edges[e];

        int ee = gg.E++;
        gg.edges[ee] = make_pair(h1+N,h2+N);

        if( gra_parent[e] != -1 )
            parent[ee] = gra_parent[e] + NE;
        else
            parent[ee] = -1;

        type[ee] = gra_type[e];
    }

    int i1, i2;
    i1 = gg.legs[gg.n-1];
    i2 = gra.legs[gra.n-2];

    int ee = gg.E++;
    gg.edges[ee] = make_pair(i1, i2+N);
    parent[ee] = -1;

    i1 = gg.legs[gg.n-2];
    i2 = gra.legs[gra.n-1];
    
    gg.n -= 2;
    gra.n -= 2;
    
    for( int l = 0; l < gra.n; l++ )
    {
        int h = gra.legs[l];
        gg.legs[gg.n++] = h + N;
    }

    shuffle( begin(gg.legs), begin(gg.legs) + gg.n, rng );

    gg.legs[gg.n++] = i1;
    gg.legs[gg.n++] = i2 + N;
}

template< class Generator >
void sample_1PI_graph( 
    int L, 
    int n, 
    int k,
    graph& gg, 
    array<int, MAXE>& parent,
    array<pair<int, int>, MAXE>& type,
    const array< array< double, MAXN+2*MAXL+1 >, MAXL+1 > &Z,
    const array< array< double, MAXN+2*MAXL+1 >, MAXL+1 > &B,
    Generator& rng 
)
{
    if( k == n && L == 0)
    {
        gg.E = 0;
        gg.V = 1;
        gg.n = k;
        gg.k = k;
 
        array<int, MAXK> vertex;
        for( int i = 0; i < k; i++ )
        {
            vertex[i] = i;
            gg.legs[i] = i;
        }

        gg.vertices = { vertex };
        type.fill( make_pair(-1, -1) );
        
        return;
    }

    sample_beaded_graph( L-1, n+2, k, gg, parent, type, Z, B, rng );

    int ee = gg.E++;
    for( int e = 0; e < ee; e++ )
    {
        if( parent[e] == -1 )
            parent[e] = ee;
    }

    int h1 = gg.legs[gg.n-2];
    int h2 = gg.legs[gg.n-1];
    gg.n -= 2;

    parent[ee] = -1;
    type[ee] = make_pair( L, n );
    gg.edges[ee] = make_pair( h1, h2 );
}

template< class Generator >
double sample_edge_lengths_tree( 
    array< double, MAXE >& X,
    int e, 
    double shift,
    double D,
    int k,
    const array<array<int, MAXE>, MAXE>& adj,
    const array<int, MAXE>& deg,
    const array<pair<int, int>, MAXE>& type,
    Generator& rng
)
{
    if( deg[e] == 0 )
    {
        X[e] = shift + log(1. - true_random::uniform(rng));
        return 0.0;
    }

    int L, n;
    tie(L, n) = type[e];
    assert( L != -1 && n != -1 );

    double w = omega( L, n, D, k );
    double val = shift + log(1. - true_random::uniform(rng)) / w;
    X[e] = val;
    double log_psi_tr = val;

    for( int i = 0; i < deg[e]; i++ )
        log_psi_tr += sample_edge_lengths_tree( X, adj[e][i], val, D, k, adj, deg, type, rng );

    return log_psi_tr;
}


template< class Generator >
double sample_edge_lengths(
    array< double, MAXE >& X,
    double D,
    int k,
    const graph& gg,
    const array<int, MAXE>& parent,
    const array<pair<int, int>, MAXE>& type,
    Generator& rng
)
{
    array<array<int, MAXE>, MAXE> adj;
    array<int, MAXE> deg = {};
    int root = -1;
    
    for( int e = 0; e < gg.E; e++ )
    {
        int u = parent[e];
        if( u == -1 )
        {   
            assert( root == -1 );
            root = e;
            continue;
        }

        adj[u][deg[u]++] = e;
    }
    assert( root != -1 );

    X[root] = 0;

    double log_psi_tr = 0;
    for( int i = 0; i < deg[root]; i++ )
        log_psi_tr += sample_edge_lengths_tree( X, adj[root][i], 0, D, k, adj, deg, type, rng );

    return log_psi_tr;
}


